Runs and Bootstrap Tests For Signal Feature Significance

Runs tests have long been used as a non-parametric check if data contains a non-random signal. We derive a recursive expression for the distribution of the longest run using Markov chain theory. Next we develop a permutation test on the runs comprising a feature to get the probability of its height. This leads finally to a bootstrap test on the height using the raw, continuous data. Such a test can evaluate not only the large heights of peaks but also the small heights of flats. We can apply these tests to features in the spacing of data to detect and locate multi-modality.

==> anc/MANIFEST <==

This directory contains the supplementary material for the Feature
Significance paper.  It has one file,
  code_feature_signif.R     script generating features and tables

The script is meant to be sourced within an R session.  It can use
two top-level variables to control what it runs and produces.  If
they do not exist they will be created and all figures will be generated.
  save.pdf if TRUE writes the figures to disk in PDF format, if FALSE
           it uses the screen (meant for debugging)
  analysis is a vector of names of the figures/analysis to perform.
           See the top of the script for a description.
The script uses the Dimodal library, which is available on CRAN.  The
practical example comes from the meuse dataset in the sp library.  A
second practical example was not included in the paper for space
reasons, and requires the multimode package, but is still generated in
the 'ex' analysis.



==> anc/code_feature_signif.R <==

# code_feature_signif.R:
# Generate figures and examples for the Signal Feature Significance paper.
#
# Call:
#   define analysis if you want a subset of the figures or
#   define save.pdf <- FALSE if you want to use the screen for one
#   source('code_feature_signif.R')
#
# c 2025 Greg Kreider, Primordial Machine Vision Systems, Inc.

##
# To Do:
# -
#

# One or more of:
# ex:     Demonstrate tests by running modality analysis on two datasets.
# runlen: Run lengths of simulated draws from a Markov chain (fig01).
# csd:    Peaks in cumulative signed difference.
# excur:  Two signals to demonstrate excursion and permutation tests.
if (!exists('analysis')) { analysis <- c('ex', 'runlen', 'csd', 'excur') }

# TRUE to create files, FALSE to draw to screen.
if (!exists('save.pdf')) { save.pdf <- TRUE }

library(Dimodal)


# Set up small figures on page.
paperpar <- function() {
  mar <- par('mar')
  mar[1] <- mar[1] - 1
  mar[2] <- mar[2] + 1
  par(mar=mar, pch=20, cex=ifelse(save.pdf,0.65,0.75),
      cex.main=1.25, cex.sub=1.25, cex.lab=1.25, cex.axis=1)
}

# Print the single-row local maximum pk in signed difference y.
print.tbl1.peak <- function(pk, ysign) {
  
  # + 1 because y signed diff so have lost first index compared to raw.
  lminID <- pk$lminID
  rminID <- pk$rminID - 1
  
  runlen <- Dirunlen.test(ysign, lminID, rminID-1, 0)
  
  ht <- diff(range(cumsum(ysign)[lminID:rminID]))
  rbase <- rle(ysign[lminID:rminID])
  plo <- Dipermht.test(ht, rbase$lengths*rbase$values, Diopt()$perm.nrep, TRUE, 13)
  phi <- Dipermht.test(ht, rbase$lengths*rbase$values, Diopt()$perm.nrep, FALSE, 13)
  pht <- c(plo$critval['cv005'], phi$critval['cv995'])

  cat(sprintf("  %3d-%3d  %3d   s-f %4d    runlen %2d   %5.3f    perm %3d  %4d-%4d  %5.3f\n",
      lminID, rminID, pk$pos, sum(xsd[(lminID:rminID)]),
      runlen$statistic, runlen$p.value,
      phi$statistic, pht[1],pht[2], phi$p.value))
}

# Print the single-row local maximum pk in raw data y or Dimodal Didata d,
# offsetting by w between the two.
print.tbl2.peak <- function(pk, y, w, d, use.supp) {
  if (use.supp) {
    lminID <- pk$lsuppID - w
    rminID <- pk$rsuppID - w
  } else {
    lminID <- pk$lminID - w
    rminID <- pk$rminID - w
  }
  
  b <- Dimodal:::build.permutation(d, pk$lminID, pk$rminID)
  rlo <- Dipermht.test(b$ht[1], b$xbase[[1]], Diopt()$perm.nrep, TRUE, 17)
  rhi <- Dipermht.test(b$ht[1], b$xbase[[1]], Diopt()$perm.nrep, FALSE, 17)
  rht <- c(rlo$critval['cv005'], rhi$critval['cv995'])
           
  if (use.supp) {
    b <- Dimodal:::build.excursion(d, 'Diw', pk$lsuppID, pk$rsuppID,
                                   Diopt()$excur.ntop)
  } else {
    b <- Dimodal:::build.excursion(d, 'Diw', pk$lminID, pk$rminID,
                                   Diopt()$excur.ntop)
  }
                                 
  elo <- Diexcurht.test(b$ht, b$ndraw, b$xbase, Diopt()$excur.nrep, TRUE, TRUE, 19)
  ehi <- Diexcurht.test(b$ht, b$ndraw, b$xbase, Diopt()$excur.nrep, TRUE, FALSE, 19)
  eht <- c(elo$critval[1,'cv005'], ehi$critval[1,'cv995'])
           
  cat(sprintf("  %3d-%3d  %3d   s-f %6.3f   run %2d  %2d-%2d  %5.3f  boot %5.3f  %4.2f-%4.2f  %5.3f\n",
              lminID, rminID, pk$pos-w, y[rminID]-y[lminID],
              rhi$statistic, rht[1],rht[2], rhi$p.value,
              ehi$statistic, eht[1],eht[2], ehi$p.value))
}

# Print a single row of Diflat ft in raw data y or Dimodal data d,
# offsetting by w between the two.
print.tbl3.flat <- function(ft, y, w, d) {
  stID <- ft$stID - w
  endID <- ft$endID - w
  
  b <- Dimodal:::build.excursion(d, 'Diw', ft$stID,ft$endID, Diopt()$excur.ntop)
  elo <- Diexcurht.test(b$ht, b$ndraw, b$xbase, Diopt()$excur.nrep, FALSE, TRUE, 13)
  ehi <- Diexcurht.test(b$ht, b$ndraw, b$xbase, Diopt()$excur.nrep, FALSE, FALSE, 13)
  eht <- c(elo$critval[1,'cv005'], ehi$critval[1,'cv995'])
  
  cat(sprintf("  %3d-%3d  %3d                                      boot %5.3f  %4.2f-%4.2f  %5.3f\n",
              stID,endID, endID-stID+1,
              elo$statistic, eht[1],eht[2], elo$p.value))
}


if ('ex' %in% analysis) {

  # Galaxy velocity data (in km/s) from the multimode package.
  #   This is a difficult data set because there are only a few data points
  #   outside the main distribution of 72 galaxies, one of 7 galaxies with
  #   velocities below 15 Mm/s and 3 above 30 Mm/s.  These usually lost in
  #   the tails of the spacing, and indeed the upper group is too small to
  #   separate.
  data('galaxy', package='multimode')
  # Because of the large range of the data we need a looser ripple, 7.5%,
  # for flats.  Also omit the changepoint analysis, although if run it
  # would bound the main distribution.  Set RNG seeds for the permutation and
  # excursion tests for repeatability.  Use black-and-white palette.
  Diopt(flat.fripple=0.075, analysis=c('diw', 'lp'),
        excur.seed=11, perm.seed=13, mark.flat='bar',
        palette='hcl:Grays', colID.filter=1, colID.peak=4, colID.flat=4)
  
  mgal <- Dimodal(galaxy)
  
  # You want a wide window, three times the width as height.
  if (save.pdf) {
    pdf("fig_fs04a.pdf", width=9, height=3)
    opar <- paperpar()
  }
  plot(mgal, show=c('diw', 'hist', 'lp'))
  if (save.pdf) {
    dev.off()
    par(opar)
  }
  
  # There are two peaks in the interval spacing, one in the middle of hte
  # main distribution and not passing any test, the other separating the
  # lower group that has a significant longest run (11) and excursion
  # (height 5979), while the permutation test (height 11) and number of
  # runs (13) is not significant.  nrun is the Kaplansky-Riordan test.
  #   pos   vel      pexcur   prunlen  prunht   pnrun
  #    13   16170    0.0079*  0.0070*  0.8532   0.2856
  #    51   21701    0.7606   0.2038   0.5399   0.5331
  cat('\nGALAXY DATASET\n')
  print(mgal$diw.peaks)

  # There is one significant flat in the main distribution covering the mode.
  #   pos     vel            pexcur
  #   39-75   20196-24129    0.0161*
  print(mgal$diw.flats)
  
  # Soil measurements around the Maas river from the sp package.
  #   We will look at the concentration of organic matter (in %soil/kg)
  #   There is a high concentration near the river and a steady value further
  #   away, and a few points with lower concentration more than 600 m away.
  data('meuse', package='sp')
  # The data is coarse, so we need to relax the minimum peak height and
  # flat ripple.  There is also a smaller flat below the default minimum
  # length to capture.  fripple has already been set correctly.
  Diopt(peak.fht=0.075, flat.minlen=20)
  mom <- Dimodal(meuse$om)
  
  if (save.pdf) {
    pdf("fig_fs04b.pdf", width=3, height=3)
    opar <- paperpar()
  }
  plot(mom, show='diw')
  if (save.pdf) {
    dev.off()
    par(opar)
  }

  # There are two peaks, a large peak that finds the high concentrations
  # near the river, and a weaker, insignificant peak inside the main
  # distribution.  The main peak has a marginal longest run (length 8)
  # and significant excursion (height 3.4), but the permutation test
  # (height 14) and run count (59) are not.  One reason the run count is
  # bad is that the minimum bounding the peak is at index 57 (conc 5.72)
  # and the span includes the two flats.
  #   pos   conc     pexcur   prunlen  prunht   pnrun
  #    42   5.03     0.9689   0.3219   0.1503   0.1503
  #   144  13.00     0.0024*  0.0493*  0.4270   0.0024
  cat('\nMEUSE DATASET\n')
  print(mom$diw.peaks)

  # There are two flats, significant by the excursion test (with heights
  # 0.3 and 0.2 respectively).  What is interesting is that the spacing
  # within the flats is different - this shows a difference in a
  # distribution parameter of the variate, for example the scale/stdev.
  # If plotting against the distance there is a larger spread in the
  # concentration within 200 m of the river than further away, and this
  # is what the flat difference is showing.
  #   pos      conc         pexcur
  #   47-95    5.30-7.16    0.0000
  #   97-125   7.25-9.15    0.0001
  print(mom$diw.flats)

  # Back to default analysis options.
  Diopt(NULL)
}   # analysis 'ex'


if ('runlen' %in% analysis) {

  if (save.pdf) {
    pdf("fig_fs01.pdf", width=3, height=3)
    opar <- paperpar()
  }

  # Our base data is a uniform draw made discrete for ties.
  set.seed(12)
  d <- round(50 * runif(400)) / 50
  diw <- diff(sort(d), lag=30)
  dsign <- sign(diff(diw))
  # These functions are not exported from the package.
  tmat <- Dimodal:::mkv.transition(dsign)
  smat <- Dimodal:::mkv.stationary(tmat)

  tcum <- t( apply(tmat, 1, cumsum) )
  scum <- cumsum(smat)

  # Number of simulated chains to generate, each of length nstep, with 200
  # repetitions for stable confidence intervals.
  # 10k trials matches closely, 1k is loose.
  nci <- 200
  ntrial <- 2500
  nstep <- 100

  runlen <- sapply(1:nci,
                   function(i) {
                     sapply(1:ntrial,
                            function(t) {
                              state <- rep(NA, nstep)
                              set.seed(17+t+((i-1)*ntrial))
                              vals <- runif(nstep+1)
                              # Pick starting state by stationary probability.
                              sst <- min(which(vals[nstep+1] <= scum))
                              s <- sst
                              for (i in 1:nstep) {
                                state[i] <- s
                                s <- min(which(vals[i] <= tcum[s,]))
                              }
                              max(rle(state)$lengths)
                            })
                   }, simplify='array')

#  longest <- max(runlen)
  longest <- 30
  prl <- sapply(1:(longest+1), Dimodal:::test.markov.runlen, nstep, tmat, smat)

  # Rows are longest run length, columns CI 
  prop <- matrix(0, ncol=ncol(runlen), nrow=max(runlen))
  for (j in 1:nci) {
    tbl <- prop.table(table(runlen[,j]))
    prop[as.integer(names(tbl)),j] <- tbl
  }
  prop <- t(apply(prop, 1, sort))

  ci <- 0.75
  loci <- round(nci * (1 - ci) / 2)
  hici <- round(nci * (1 + ci) / 2)
  medci <- round(nci / 2)

  clr <- rgb(t(col2rgb(par('fg'))/255), alpha=1.0)
  cbclr <- 'grey70'

  plot(0,0, col=NA, xlim=c(0,longest), ylim=range(0, prop[,hici], na.rm=TRUE),
       xlab='run length', ylab='probability longest')
  xci <- c(1:nrow(prop), nrow(prop):1)
  yci <- c(prop[,loci], rev(prop[,hici]))
  polygon(xci, yci, col='grey85', border=NA)
  lines(1:nrow(prop), prop[,medci], col=cbclr, lwd=2)
  points(2:longest, diff(prl)[1:(longest-1)], col=clr, pch=20, cex=1.5)
  legend('topright', legend=c('sim', 'calc'), col=c(cbclr,clr),
         pch=c(NA,20), lwd=c(5,NA), cex=1)

  if (save.pdf) {
    dev.off()
    par(opar)
  }
}   # analysis 'runlen'


if ('csd' %in% analysis) {

  if (save.pdf) {
    pdf("fig_fs02.pdf", width=3, height=3)
    opar <- paperpar()
  }
  par(mar=c(5,4,4,4)+0.1)
  
  # Raw signal, teaked so that first peak has moderate p value.
  wmid <- datasets::WWWusage
  wmid[2:5] <- wmid[2:5] + 13
  wmid[6:10] <- wmid[6:10] + 21
  wmid[11:14] <- wmid[11:14] + 31
  wmid[15] <- wmid[15] + 12
  # and deeper minimum to create a better mark in the graph.
  wmid[33:37] <- wmid[33:37] - 8
  # Introduce a rough section before the minimum to break up the fall.
  wmid <- c(wmid[1:60],
            c(118, 119, 116, 115, 114, 113, 112, 113, 114, 113),
            wmid[61:100])
  
  # Dummy peak to place at start.
  wpre <- c(90, 92, 91, 120, 123, 124, 120, 125, 116, 97, 95, 90, 90, 91, 92)
  # Bit nicer tail-off.
  wpost <- c(210, 211, 193, 195)
  wpost <- c(210, 211, 200, 195, 197, 199)

  w <- c(wpre, wmid, wpost)
  x <- w

  # Double the size of the data, manually inserting break points to avoid
  # long runs.
  xexp <- rep(0, 2*(length(x)-1))
  for (i in 1:(length(x)-1)) {
    j <- 1 + (2 * (i-1))
    step <- (x[i+1] - x[i]) / 2
    xexp[j] <- x[i]
    xexp[j+1] <- xexp[j] + step
  }
  xexp <- c(xexp, x[length(x)])

  # Break up drop in third peak so there are many short drops.  This is
  # needed to get a good permutation height.
  x <- xexp
  x[143] <- x[144] - 2
  x[153] <- x[154] - 2
  x[154] <- x[153] - 1
  x[155] <- x[154] - 1
  x[170] <- x[171] - 2
  x[213] <- x[212] - 2
  x[214] <- x[213] - 1
  x[215] <- x[214] + 6
  x[216] <- x[215] + 12
  x[221] <- x[220]
  

  clr <- rgb(t(col2rgb(par('fg'))/255), alpha=1.0)
  bg <- rgb(t(col2rgb(par('bg'))/255), alpha=1.0)

  plot(x, col=clr, type='l', xlab='index', ylab='signal', lwd=0.5)

  xsd <- sign(diff(x))
  csd <- cumsum(xsd)
  ytick <- axTicks(2)
  y2off <- ytick[2]
  y2scl <- round( (ytick[6] - ytick[2]) / diff(range(csd)) )
  y2tick <- ytick[2:6]
  
  mtext('cumulative signed difference', 4, 3, cex=par('cex')*par('cex.lab'))
  axis(4, y2tick, sprintf('%.0f', ((y2tick-y2off)/y2scl)))
  lines(1+(1:length(csd)), y2off+(y2scl*csd), col=clr, lwd=1.5)

  pk <- Dimodal:::find.peaks(x, 0.05, 0.15, 0.001, 0.9)
  show <- rep(TRUE, nrow(pk))
  show[1] <- FALSE
  show[length(show)] <- FALSE
  abline(v=pk$pos[pk$ismax & show], col='grey50', lty="33")
  abline(v=pk$pos[!pk$ismax & show], col='grey50', lty=3)

  legend('topleft', legend=c('signal', 'c.s.d.'), col=clr, pch=NA,
         lwd=c(0.5,1.5), cex=1, bg=bg)

  if (save.pdf) {
    dev.off()
    par(opar)
  }

  cat('\nTable 1\n')
  peaks <- select.peaks(pk)
  for (i in 1:nrow(peaks)) {
    print.tbl1.peak(peaks[i,], xsd)
  }
}   # analysis 'csd'


if ('excur' %in% analysis) {

  if (save.pdf) {
    pdf("fig_fs03.pdf", width=3, height=3)
    opar <- paperpar()
  }

  Diopt(analysis='diw', flat.fripple=0.10, flat.minlen=30,
        peak.fht=0.15, peak.fhsupp=0.9, perm.seed=17, excur.seed=19)

  set.seed(45)
  sig1 <- c( rgamma(175, 1.5), rnorm(100, 5,0.2), rnorm(50, 3,7) )
  qsig1 <- quantile(sig1, c(0.045, 0.941))
  sig1 <- sig1[(qsig1[1] <= sig1) & (sig1 <= qsig1[2])]
  w1 <- 19
  Diopt(diw.window=w1)
  msig1 <- Dimodal(sig1)

  # Literature sample F3.
  set.seed(12)
  # The original version of the paper generated the sample after many others,
  # which we'll draw in principle to get sig2 close to what it was.
  set.seed(24)
  rnorm(2000) ; rpois(1200,1) ; rgamma(90,1)
  rnorm(610) ; rgamma(200,1); rnorm(1400)
  sig2 <- c( rnorm(100, 0.5,1/6), rnorm(100, 0.85,0.05) )
  # This creates the largest spacing, which distorts the signal.
  sig2 <- sig2[-which.min(sig2)]
  w2 <- 25
  Diopt(diw.window=w2)
  msig2 <- Dimodal(sig2)

  clr <- rgb(t(col2rgb(par('fg'))/255), alpha=1.0)
  bg <- rgb(t(col2rgb(par('bg'))/255), alpha=1.0)

  # Push the top trace up for legibility.
  y1off <- 0.25
  y1 <- msig1$data['Diw',attr(msig1$data,'diw.stID'):ncol(msig1$data)]
  y2 <- msig2$data['Diw',attr(msig2$data,'diw.stID'):ncol(msig2$data)]
  ylim <- range(0, y1+y1off, y2) + c(0,0.1)
  plot(y1+y1off, col=clr, type='l', xlab='index', ylab='signal', ylim=ylim)
  lines(y2, col=clr)

  # Ignore the first noisy peak at the start.
  pk1 <- select.peaks(msig1$diw.peaks)[-1L,]
  for (i in (pk1$pos - w1)) {
    lines(c(i,i), c(y1[i],ylim[2]+10), col='grey50', lty="33")
  }
  for (i in (unique(c(pk1$lminID, pk1$rminID)) - w1)) {
    lines(c(i,i), c(y1[i],ylim[2]+10), col='grey50', lty=3)
  }

  pk2 <- select.peaks(msig2$diw.peaks)
  for (i in (pk2$pos - w2)) {
    lines(c(i,i), c(y2[i],ylim[1]-10), col='grey50', lty="33")
  }
  for (i in (unique(c(pk2$lminID, pk2$rminID)) - w2)) {
    lines(c(i,i), c(y2[i],ylim[1]-10), col='grey50', lty=3)
  }
  
  cat('\nTable 2 - to minima\ntop signal\n')
  for (i in 1:nrow(pk1)) { print.tbl2.peak(pk1[i,], y1, w1, msig1$data, FALSE) }
  cat('bottom signal\n')
  for (i in 1:nrow(pk2)) { print.tbl2.peak(pk2[i,], y2, w2, msig2$data, FALSE) }
  
  cat('\nTable 2 - to support\ntop signal\n')
  for (i in 1:nrow(pk1)) { print.tbl2.peak(pk1[i,], y1, w1, msig1$data, TRUE) }
  cat('bottom signal\n')
  for (i in 1:nrow(pk2)) { print.tbl2.peak(pk2[i,], y2, w2, msig2$data, TRUE) }

  ft1 <- msig1$diw.flats
  # Skip the first flat for space in paper.
  for (i in 2:nrow(ft1)) {
    stID <- ft1$stID[i] - w1
    endID <- ft1$endID[i] - w1
    yflt <- min(msig1$data['Diw',(stID:endID)+w1]) + y1off + y1off
    lines(c(stID,endID), c(yflt,yflt), col='grey50')
  }

  ft2 <- msig2$diw.flats
  for (i in 1:nrow(ft2)) {
    stID <- ft2$stID[i] - w2
    endID <- ft2$endID[i] - w2
    # Just hard-wire this instead of offsetting from signal.
    yflt <- 0
    lines(c(stID,endID), c(yflt,yflt), col='grey50')
  }

  cat('\nTable 3\ntop signal\n')
  for (i in 2:nrow(ft1)) { print.tbl3.flat(ft1[i,], y1, w1, msig1$data) }
  cat('bottom row\n')
  for (i in 1:nrow(ft2)) { print.tbl3.flat(ft2[i,], y2, w2, msig2$data) }
  cat('\n')

  if (save.pdf) {
    dev.off()
    par(opar)
  }

  Diopt(NULL)
}   # analysis 'excur'


